Three-Loop OPE Wilson Coefficients of Dimension-Four Operators for (Axial-)Vector and (Pseudo-)Scalar Current Correlators

We calculate the three-loop Wilson coefficients of all physically relevant dimension-four operators, i.e. $G_{\mu\nu}^a G^{a,\mu\nu}$, $m_i\bar q_j q_j$ and $m_i m_j m_k^2$, in the short-distance expansion of the time-ordered product of a pair of gauge-singlet vector, axial-vector, scalar and pseudo-scalar currents. The results are given for a general non-Abelian gauge theory with arbitrary (compact semi-simple) gauge group and $n_f$ light fermion flavors (quarks) in a common arbitrary representation of the gauge group, which includes QCD as a special case. In particular, we allow for arbitrary flavor contents of each of the currents. For the axial-vector current the included contributions from so-called singlet diagrams are consistent with the one-loop axial anomaly.

==> anc/Results_CO.m <==
(******************************************************************************)
(*                                                                            *)
(*    Three-Loop OPE Wilson Coefficients of Dimension-Four Operators for      *)
(*          (Axial-)Vector and (Pseudo-)Scalar Current Correlators            *)
(*                                                                            *)
(*           Robin Brueser, Andre H. Hoang, Maximilian Stahlhofen             *)
(*                                                                            *)
(*                                                                            *)
(*                                                                            *)
(*  This ancillary file contains our results for the Wilson coefficients      *)
(*  discussed in the article.                                                 *)
(*  The results are saved in a replacement rule with the following format:    *)
(*  {                                                                         *)
(*    C1["V","T"] -> <expression for the coefficient>,                        *)
(*    C1["V","L"] -> ...,                                                     *)
(*    C1["S"] -> ...,                                                         *)
(*    C1["A","T"] -> ...,                                                     *)
(*    C1["A", "L"] -> ...,                                                    *)
(*    C1["P"] -> ...,                                                         *)
(*    CO2["V","T"] -> ...,                                                    *)
(*    ...,                                                                    *)
(*    CO6["V","T"] -> ...,                                                    *)
(*    ...                                                                     *)
(*  }.                                                                        *)
(*  The Heads C1, CO2 and CO6 label the Wilson coefficients (times the        *) 
(*  associated operators according to the notation explained in the article)  *) 
(*  of the gluon condensate, the quark condensate and the mass corrections,   *)
(*  respectively. The results are given for correlators involving two         *)
(*  vector ("V"), scalar ("S"), axial-vector ("A") or pseudo-scalar ("P")     *)
(*  currents. The Wilson coefficients for the vector and axial-vector         *)
(*  current results are decomposed into a transversal ("T") and               *)
(*  longitudinal ("L") part. Details on these definitions are given in        *)
(*  the paper.                                                                *)
(*                                                                            *)
(*                                                                            *)
(*  Used symbols:                                                             *)
(*    aop = alpha_s/Pi                                                        *)
(*    Lq = Log[-mu^2/q^2]                                                     *)
(*    rho[1], rho[2]: flavor density matrices                                 *)
(*    nf: number of light quarks                                              *)
(*    m[1]: diagonal mass matrix M = diag(m_u, m_d, m_s,...)                  *)
(*    m[k] = m[1]^k                                                           *)
(*    Q: diagonal quark condensate matrix Q = diag(ubar u, dbar d, ...)       *)
(*    tr[A, B, ...]: flavor trace tr[AB...]                                   *)
(*                                                                            *)
(*  Replacement rules for the group invariants and constants with quarks      *)
(*  transforming in the fundamental representation of SU(Nc):                 *)
(*  {                                                                         *)
(*    TF -> 1/2,                                                              *)
(*    NA -> Nc^2-1,                                                           *)
(*    CA -> Nc,                                                               *)
(*    CF -> (Nc^2-1)/(2 Nc),                                                  *)
(*    d3FF -> (Nc^2-4)(Nc^2-1)/(16 Nc)                                        *)
(*   }                                                                        *)
(*                                                                            *)
(*  Usage:                                                                    *)
(*  Read the file in Mathematica with Get, e.g.                               *)
(*    In[1]:= RuleWilsonCoef=Get["Results_CO.m"];                             *)
(*  If one is for instance interested in the transversal part of the Wilson   *)
(*  coefficient of the quark condensate for the axial-vector current          *)
(*  correlator one can use                                                    *)
(*    In[2]:= CO2["A","T"]/.RuleWilsonCoef                                    *)
(*  or                                                                        *)
(*    In[3]:= Lookup[RuleWilsonCoef, CO2["A","T"]]                            *)
(*                                                                            *)
(******************************************************************************)






{C1["V", "T"] -> tr[rho[1], rho[2]]*((aop*TF)/6 + 
     aop^2*((CA*TF)/12 - (CF*TF)/24) + aop^3*((-23*CF^2*TF)/64 + 
       CF*(CA*(143/216 - (11*Lq)/288)*TF + nf*TF^2*(-91/864 + Lq/18 + 
           Zeta[3]/6)) + CA*nf*TF^2*(-1/72 + Lq/24 + Zeta[3]/18) + 
       CA^2*TF*(-197/576 - Lq/24 + (5*Zeta[3])/36))) + 
   aop^3*tr[rho[1]]*tr[rho[2]]*((11*d3FF)/(18*NA) - (4*d3FF*Zeta[3])/(3*NA)), 
 C1["V", "L"] -> 0, C1["S"] -> tr[rho[1], rho[2]]*
   ((aop*TF)/4 + aop^2*((3*CA*TF)/8 + CF*(3/16 + (3*Lq)/8)*TF) + 
    aop^3*(CA^2*(901/1152 + Lq/6)*TF + CA*(-11/72 - Lq/48)*nf*TF^2 + 
      CF*((-65/144 - (5*Lq)/48 - Lq^2/16)*nf*TF^2 + 
        CA*TF*(1729/2304 + (119*Lq)/96 + (11*Lq^2)/64 - (9*Zeta[3])/32)) + 
      CF^2*TF*(195/256 + (21*Lq)/64 + (9*Lq^2)/32 - (9*Zeta[3])/16))), 
 C1["A", "T"] -> tr[rho[1], rho[2]]*((aop*TF)/6 + 
     aop^2*((CA*TF)/12 - (CF*TF)/24) + aop^3*((-23*CF^2*TF)/64 + 
       CF*(CA*(143/216 - (11*Lq)/288)*TF + nf*TF^2*(-91/864 + Lq/18 + 
           Zeta[3]/6)) + CA*nf*TF^2*(-1/72 + Lq/24 + Zeta[3]/18) + 
       CA^2*TF*(-197/576 - Lq/24 + (5*Zeta[3])/36))) + 
   tr[rho[1]]*tr[rho[2]]*((aop^2*TF^2)/6 + 
     aop^3*(CA*(139/216 + (11*Lq)/72)*TF^2 + (-5/54 - Lq/18)*nf*TF^3 + 
       CF*TF^2*(-1 - Lq/4 + Zeta[3]))), 
 C1["A", "L"] -> (-(aop^2*TF^2) + aop^3*(CA*(-157/36 - (11*Lq)/12)*TF^2 + 
      (5/9 + Lq/3)*nf*TF^3))*tr[rho[1]]*tr[rho[2]], 
 C1["P"] -> tr[rho[1], rho[2]]*((aop*TF)/4 + 
    aop^2*((3*CA*TF)/8 + CF*(3/16 + (3*Lq)/8)*TF) + 
    aop^3*(CA^2*(901/1152 + Lq/6)*TF + CA*(-11/72 - Lq/48)*nf*TF^2 + 
      CF*((-65/144 - (5*Lq)/48 - Lq^2/16)*nf*TF^2 + 
        CA*TF*(1729/2304 + (119*Lq)/96 + (11*Lq^2)/64 - (9*Zeta[3])/32)) + 
      CF^2*TF*(195/256 + (21*Lq)/64 + (9*Lq^2)/32 - (9*Zeta[3])/16))), 
 CO2["V", "T"] -> aop^3*(tr[rho[2]]*tr[rho[1], m[1], Q] + 
     tr[rho[1]]*tr[rho[2], m[1], Q])*((4*d3FF)/(3*Nc) - 
     (10*d3FF*Zeta[3])/Nc) + (tr[rho[1], m[1], rho[2], Q] + 
     tr[rho[2], m[1], rho[1], Q])*(1 + aop*CF + 
     aop^2*((27*CF^2)/8 + CF*(CA*(83/72 + (11*Lq)/12) + 
         (-7/18 - Lq/3)*nf*TF)) + 
     aop^3*(CF*((47/162 + (7*Lq)/27 + Lq^2/9)*nf^2*TF^2 + 
         CA^2*(7003/1296 + (1219*Lq)/432 + (121*Lq^2)/144 - (23*Zeta[3])/6) + 
         CA*nf*TF*(-2039/648 - (205*Lq)/108 - (11*Lq^2)/18 - Zeta[3]/12)) + 
       CF^3*(77/32 - (9*Zeta[3])/2) + 
       CF^2*(nf*TF*(-643/144 - (5*Lq)/2 + (4*Zeta[3])/3) + 
         CA*(1937/144 + (99*Lq)/16 + (16*Zeta[3])/3)))) + 
   tr[m[1], Q]*tr[rho[1], rho[2]]*(aop^2*CF*TF*(-3/2 + Lq/2 + 2*Zeta[3]) + 
     aop^3*(CF^2*TF*(157/96 + 7*Zeta[3] - 10*Zeta[5]) + 
       CF*(nf*TF^2*(-323/216 + (13*Lq)/18 - Lq^2/6 - (2*Zeta[3])/9 - 
           (4*Lq*Zeta[3])/3) + CA*TF*(97/216 - (83*Lq)/72 + (11*Lq^2)/24 + 
           (16*Zeta[3])/9 + (11*Lq*Zeta[3])/3 + (5*Zeta[5])/3)))) + 
   (tr[rho[1], rho[2], m[1], Q] + tr[rho[2], rho[1], m[1], Q])*
    ((-3*aop*CF)/4 + aop^2*((21*CF^2)/32 + CF*(CA*(-3/2 - (11*Lq)/16) + 
         (1/4 + Lq/4)*nf*TF)) + aop^3*(CF^3*(-2185/384 - (5*Zeta[3])/2) + 
       CF^2*(nf*TF*(-173/576 - Lq/4 - (13*Zeta[3])/12) + 
         CA*(2309/288 + (77*Lq)/64 + (47*Zeta[3])/12)) + 
       CF*((-67/216 - Lq/6 - Lq^2/12)*nf^2*TF^2 + 
         CA*nf*TF*(2845/864 + (85*Lq)/48 + (11*Lq^2)/24 + (11*Zeta[3])/12 - 
           (5*Zeta[5])/6) + CA^2*(-1735/216 - (105*Lq)/32 - (121*Lq^2)/192 - 
           (4*Zeta[3])/3 + (55*Zeta[5])/24)))), 
 CO2["V", "L"] -> -tr[rho[1], m[1], rho[2], Q] + 
   tr[rho[1], rho[2], m[1], Q] - tr[rho[2], m[1], rho[1], Q] + 
   tr[rho[2], rho[1], m[1], Q], 
 CO2["S"] -> tr[m[1], Q]*tr[rho[1], rho[2]]*(aop^2*CF*(-5/4 + (3*Lq)/4)*TF + 
     aop^3*(CF^2*TF*(17/64 - (9*Lq)/8 + (9*Lq^2)/8 + (9*Zeta[3])/4) + 
       CF*(CA*TF*(-29/16 + (41*Lq)/48 + (11*Lq^2)/16 - (43*Zeta[3])/8) + 
         nf*TF^2*(-15/16 + (5*Lq)/12 - Lq^2/4 + Zeta[3])))) + 
   (tr[rho[1], m[1]]*tr[rho[2], Q] + tr[rho[1], Q]*tr[rho[2], m[1]])*
    (aop^2*CF*TF*(9/2 - 9*Zeta[3]) + 
     aop^3*(CF*(nf*TF^2*(-25/3 - 3*Lq + 14*Zeta[3] + 6*Lq*Zeta[3]) + 
         CA*TF*(781/24 + (33*Lq)/4 - (407*Zeta[3])/8 - (33*Lq*Zeta[3])/2 - 
           (165*Zeta[5])/8)) + CF^2*TF*(47/4 + (27*Lq)/4 - (87*Zeta[3])/2 - 
         (27*Lq*Zeta[3])/2 + 45*Zeta[5]))) + 
   (tr[rho[1], rho[2], m[1], Q] + tr[rho[2], rho[1], m[1], Q])*
    (1/2 + aop*CF*(11/8 + (3*Lq)/4) + 
     aop^2*(CF*((-79/96 - (2*Lq)/3 - Lq^2/8)*nf*TF + 
         CA*(1307/384 + (109*Lq)/48 + (11*Lq^2)/32 - (9*Zeta[3])/16)) + 
       CF^2*(379/128 + (69*Lq)/32 + (9*Lq^2)/16 - (9*Zeta[3])/8)) + 
     aop^3*(CF^2*(nf*TF*(-229/48 - (155*Lq)/32 - (47*Lq^2)/32 - (3*Lq^3)/16 + 
           Pi^4/240 + (13*Zeta[3])/8 + (3*Lq*Zeta[3])/2) + 
         CA*(2007/256 + (3279*Lq)/256 + (71*Lq^2)/16 + (33*Lq^3)/64 - 
           (137*Zeta[3])/64 - (93*Lq*Zeta[3])/32 - (75*Zeta[5])/32)) + 
       CF^3*(15145/1536 + (1461*Lq)/256 + (27*Lq^2)/16 + (9*Lq^3)/32 - 
         (185*Zeta[3])/32 - (27*Lq*Zeta[3])/16 + (45*Zeta[5])/16) + 
       CF*(nf^2*TF^2*(4279/7776 + (101*Lq)/216 + (2*Lq^2)/9 + Lq^3/36 + 
           Zeta[3]/18) + CA*nf*TF*(-51523/7776 - (4037*Lq)/864 - 
           (439*Lq^2)/288 - (11*Lq^3)/72 - Pi^4/240 + (91*Zeta[3])/144 - 
           (3*Lq*Zeta[3])/8) + CA^2*(1783849/124416 + (15319*Lq)/1728 + 
           (169*Lq^2)/72 + (121*Lq^3)/576 - (1787*Zeta[3])/288 - 
           (33*Lq*Zeta[3])/32 + (45*Zeta[5])/32)))) + 
   (tr[rho[1], m[1], rho[2], Q] + tr[rho[2], m[1], rho[1], Q])*
    (1 + aop*CF*(7/2 + (3*Lq)/2) + 
     aop^2*(CF^2*(481/64 + (87*Lq)/16 + (9*Lq^2)/8 - (27*Zeta[3])/4) + 
       CF*((-41/16 - (19*Lq)/12 - Lq^2/4)*nf*TF + 
         CA*(625/64 + (251*Lq)/48 + (11*Lq^2)/16 + (9*Zeta[3])/8))) + 
     aop^3*(CF^2*(nf*TF*(-519/32 - (101*Lq)/8 - (7*Lq^2)/2 - (3*Lq^3)/8 + 
           Pi^4/120 + (21*Zeta[3])/2 + 6*Lq*Zeta[3]) + 
         CA*(24251/768 + (4415*Lq)/128 + (667*Lq^2)/64 + (33*Lq^3)/32 - 
           (163*Zeta[3])/8 - (171*Lq*Zeta[3])/16 - (615*Zeta[5])/16)) + 
       CF^3*(2327/96 + (1785*Lq)/128 + (135*Lq^2)/32 + (9*Lq^3)/16 - 
         (229*Zeta[3])/8 - (81*Lq*Zeta[3])/8 + (315*Zeta[5])/8) + 
       CF*(nf^2*TF^2*(6853/3888 + (167*Lq)/108 + (19*Lq^2)/36 + Lq^3/18 + 
           Zeta[3]/9) + CA*nf*TF*(-151907/7776 - (2875*Lq)/216 - 
           (505*Lq^2)/144 - (11*Lq^3)/36 - Pi^4/120 - (197*Zeta[3])/72 - 
           (9*Lq*Zeta[3])/4) + CA^2*(2531137/62208 + (1279*Lq)/54 + 
           (3067*Lq^2)/576 + (121*Lq^3)/288 - (41*Zeta[3])/144 + 
           (33*Lq*Zeta[3])/16 + (75*Zeta[5])/8)))), 
 CO2["A", "T"] -> aop^3*CF*(-25/12 + Lq/2)*TF^2*tr[rho[1]]*tr[rho[2]]*
    tr[m[1], Q] + (tr[rho[1], m[1], rho[2], Q] + tr[rho[2], m[1], rho[1], Q])*
    (-1 - aop*CF + aop^2*((-27*CF^2)/8 + CF*(CA*(-83/72 - (11*Lq)/12) + 
         (7/18 + Lq/3)*nf*TF)) + 
     aop^3*(CF^2*(CA*(-1937/144 - (99*Lq)/16 - (16*Zeta[3])/3) + 
         nf*TF*(643/144 + (5*Lq)/2 - (4*Zeta[3])/3)) + 
       CF^3*(-77/32 + (9*Zeta[3])/2) + 
       CF*((-47/162 - (7*Lq)/27 - Lq^2/9)*nf^2*TF^2 + 
         CA*nf*TF*(2039/648 + (205*Lq)/108 + (11*Lq^2)/18 + Zeta[3]/12) + 
         CA^2*(-7003/1296 - (1219*Lq)/432 - (121*Lq^2)/144 + 
           (23*Zeta[3])/6)))) + tr[m[1], Q]*tr[rho[1], rho[2]]*
    (aop^2*CF*TF*(-3/2 + Lq/2 + 2*Zeta[3]) + 
     aop^3*(CF^2*TF*(157/96 + 7*Zeta[3] - 10*Zeta[5]) + 
       CF*(nf*TF^2*(-323/216 + (13*Lq)/18 - Lq^2/6 - (2*Zeta[3])/9 - 
           (4*Lq*Zeta[3])/3) + CA*TF*(97/216 - (83*Lq)/72 + (11*Lq^2)/24 + 
           (16*Zeta[3])/9 + (11*Lq*Zeta[3])/3 + (5*Zeta[5])/3)))) + 
   (tr[rho[2]]*tr[rho[1], m[1], Q] + tr[rho[1]]*tr[rho[2], m[1], Q])*
    (aop^2*CF*TF*(4/3 + (3*Lq)/2 + 2*Zeta[3]) + 
     aop^3*(CF^2*TF*(123/32 + (3*Lq)/2 + 4*Zeta[3] - 10*Zeta[5]) + 
       CF*(nf*TF^2*(-431/216 - (19*Lq)/18 - Lq^2/2 - (20*Zeta[3])/9 - 
           (4*Lq*Zeta[3])/3) + CA*TF*(7273/864 + (389*Lq)/72 + (11*Lq^2)/8 + 
           (113*Zeta[3])/18 + (11*Lq*Zeta[3])/3 + (5*Zeta[5])/3)))) + 
   (tr[rho[1], rho[2], m[1], Q] + tr[rho[2], rho[1], m[1], Q])*
    ((-3*aop*CF)/4 + aop^2*((21*CF^2)/32 + CF*(CA*(-3/2 - (11*Lq)/16) + 
         (1/4 + Lq/4)*nf*TF)) + aop^3*(CF^3*(-2185/384 - (5*Zeta[3])/2) + 
       CF^2*(nf*TF*(-173/576 - Lq/4 - (13*Zeta[3])/12) + 
         CA*(2309/288 + (77*Lq)/64 + (47*Zeta[3])/12)) + 
       CF*((-67/216 - Lq/6 - Lq^2/12)*nf^2*TF^2 + 
         CA*nf*TF*(2845/864 + (85*Lq)/48 + (11*Lq^2)/24 + (11*Zeta[3])/12 - 
           (5*Zeta[5])/6) + CA^2*(-1735/216 - (105*Lq)/32 - (121*Lq^2)/192 - 
           (4*Zeta[3])/3 + (55*Zeta[5])/24)))), 
 CO2["A", "L"] -> aop^3*CF*(-1 - 3*Lq)*TF^2*tr[rho[1]]*tr[rho[2]]*
    tr[m[1], Q] + tr[rho[1], m[1], rho[2], Q] + tr[rho[1], rho[2], m[1], Q] + 
   tr[rho[2], m[1], rho[1], Q] + tr[rho[2], rho[1], m[1], Q] + 
   (tr[rho[2]]*tr[rho[1], m[1], Q] + tr[rho[1]]*tr[rho[2], m[1], Q])*
    (aop^2*CF*(-9 - 3*Lq)*TF + 
     aop^3*(CF^2*TF*(69/16 + (9*Lq)/4 + 9*Zeta[3]) + 
       CF*((373/36 + (19*Lq)/3 + Lq^2)*nf*TF^2 + 
         CA*TF*(-6539/144 - (269*Lq)/12 - (11*Lq^2)/4 + (9*Zeta[3])/2)))), 
 CO2["P"] -> tr[m[1], Q]*tr[rho[1], rho[2]]*(aop^2*CF*(-5/4 + (3*Lq)/4)*TF + 
     aop^3*(CF^2*TF*(17/64 - (9*Lq)/8 + (9*Lq^2)/8 + (9*Zeta[3])/4) + 
       CF*(CA*TF*(-29/16 + (41*Lq)/48 + (11*Lq^2)/16 - (43*Zeta[3])/8) + 
         nf*TF^2*(-15/16 + (5*Lq)/12 - Lq^2/4 + Zeta[3])))) + 
   (tr[rho[1], rho[2], m[1], Q] + tr[rho[2], rho[1], m[1], Q])*
    (1/2 + aop*CF*(11/8 + (3*Lq)/4) + 
     aop^2*(CF*((-79/96 - (2*Lq)/3 - Lq^2/8)*nf*TF + 
         CA*(1307/384 + (109*Lq)/48 + (11*Lq^2)/32 - (9*Zeta[3])/16)) + 
       CF^2*(379/128 + (69*Lq)/32 + (9*Lq^2)/16 - (9*Zeta[3])/8)) + 
     aop^3*(CF^2*(nf*TF*(-229/48 - (155*Lq)/32 - (47*Lq^2)/32 - (3*Lq^3)/16 + 
           Pi^4/240 + (13*Zeta[3])/8 + (3*Lq*Zeta[3])/2) + 
         CA*(2007/256 + (3279*Lq)/256 + (71*Lq^2)/16 + (33*Lq^3)/64 - 
           (137*Zeta[3])/64 - (93*Lq*Zeta[3])/32 - (75*Zeta[5])/32)) + 
       CF^3*(15145/1536 + (1461*Lq)/256 + (27*Lq^2)/16 + (9*Lq^3)/32 - 
         (185*Zeta[3])/32 - (27*Lq*Zeta[3])/16 + (45*Zeta[5])/16) + 
       CF*(nf^2*TF^2*(4279/7776 + (101*Lq)/216 + (2*Lq^2)/9 + Lq^3/36 + 
           Zeta[3]/18) + CA*nf*TF*(-51523/7776 - (4037*Lq)/864 - 
           (439*Lq^2)/288 - (11*Lq^3)/72 - Pi^4/240 + (91*Zeta[3])/144 - 
           (3*Lq*Zeta[3])/8) + CA^2*(1783849/124416 + (15319*Lq)/1728 + 
           (169*Lq^2)/72 + (121*Lq^3)/576 - (1787*Zeta[3])/288 - 
           (33*Lq*Zeta[3])/32 + (45*Zeta[5])/32)))) + 
   (tr[rho[1], m[1]]*tr[rho[2], Q] + tr[rho[1], Q]*tr[rho[2], m[1]])*
    (aop^2*CF*TF*(3/2 + 9*Zeta[3]) + 
     aop^3*(CF^2*TF*(-3/4 + (9*Lq)/4 + (75*Zeta[3])/2 + (27*Lq*Zeta[3])/2 - 
         45*Zeta[5]) + CF*(nf*TF^2*(-5/3 - Lq - 10*Zeta[3] - 6*Lq*Zeta[3]) + 
         CA*TF*(185/24 + (11*Lq)/4 + (343*Zeta[3])/8 + (33*Lq*Zeta[3])/2 + 
           (165*Zeta[5])/8)))) + (tr[rho[1], m[1], rho[2], Q] + 
     tr[rho[2], m[1], rho[1], Q])*(-1 + aop*CF*(-7/2 - (3*Lq)/2) + 
     aop^2*(CF*((41/16 + (19*Lq)/12 + Lq^2/4)*nf*TF + 
         CA*(-625/64 - (251*Lq)/48 - (11*Lq^2)/16 - (9*Zeta[3])/8)) + 
       CF^2*(-481/64 - (87*Lq)/16 - (9*Lq^2)/8 + (27*Zeta[3])/4)) + 
     aop^3*(CF*(nf^2*TF^2*(-6853/3888 - (167*Lq)/108 - (19*Lq^2)/36 - 
           Lq^3/18 - Zeta[3]/9) + CA*nf*TF*(151907/7776 + (2875*Lq)/216 + 
           (505*Lq^2)/144 + (11*Lq^3)/36 + Pi^4/120 + (197*Zeta[3])/72 + 
           (9*Lq*Zeta[3])/4) + CA^2*(-2531137/62208 - (1279*Lq)/54 - 
           (3067*Lq^2)/576 - (121*Lq^3)/288 + (41*Zeta[3])/144 - 
           (33*Lq*Zeta[3])/16 - (75*Zeta[5])/8)) + 
       CF^3*(-2327/96 - (1785*Lq)/128 - (135*Lq^2)/32 - (9*Lq^3)/16 + 
         (229*Zeta[3])/8 + (81*Lq*Zeta[3])/8 - (315*Zeta[5])/8) + 
       CF^2*(nf*TF*(519/32 + (101*Lq)/8 + (7*Lq^2)/2 + (3*Lq^3)/8 - 
           Pi^4/120 - (21*Zeta[3])/2 - 6*Lq*Zeta[3]) + 
         CA*(-24251/768 - (4415*Lq)/128 - (667*Lq^2)/64 - (33*Lq^3)/32 + 
           (163*Zeta[3])/8 + (171*Lq*Zeta[3])/16 + (615*Zeta[5])/16)))), 
 CO6["V", "T"] -> (aop^2*CF*Nc*TF*tr[m[2]]*(tr[rho[1], rho[2], m[2]] + 
      tr[rho[2], rho[1], m[2]])*(25/24 - Zeta[3]/2))/Pi^2 + 
   (aop^2*CF*Nc*TF*tr[m[2]]*tr[rho[1], m[1], rho[2], m[1]]*
     (-2/3 + (3*Lq)/2 + Zeta[3]))/Pi^2 + 
   (aop^2*CF*Nc*TF*tr[m[4]]*tr[rho[1], rho[2]]*(-5/6 + (5*Lq)/12 - Lq^2/16 + 
      Zeta[3]/2 - (Lq*Zeta[3])/2))/Pi^2 + 
   (Nc*(tr[rho[1], rho[2], m[4]] + tr[rho[2], rho[1], m[4]])*
     (-1/8 + aop*CF*(-3/16 - (3*Lq)/16) + 
      aop^2*(CF*(nf*TF*(23/288 + (5*Lq)/48 - Zeta[3]/24) + 
          CA*(-227/576 - (29*Lq)/96 + (61*Zeta[3])/48 - (5*Zeta[5])/4)) + 
        CF^2*(-95/768 - (75*Lq)/128 - (9*Lq^2)/32 + (25*Zeta[3])/24 - 
          (5*Zeta[5])/3))))/Pi^2 + 
   (Nc*(tr[rho[1], m[1], rho[2], m[3]] + tr[rho[2], m[1], rho[1], m[3]])*
     (-1/4*Lq + aop*CF*(-7/8 - Lq/2 - (3*Lq^2)/8 + (3*Zeta[3])/4) + 
      aop^2*(CF*(nf*TF*(337/576 + (157*Lq)/288 + (11*Lq^2)/48 + Lq^3/24 - 
            (5*Zeta[3])/12 - (Lq*Zeta[3])/4) + 
          CA*(-6761/2304 - (2237*Lq)/1152 - (163*Lq^2)/192 - (11*Lq^3)/96 + 
            Pi^4/480 + (37*Zeta[3])/16 + (17*Lq*Zeta[3])/16 + 
            (5*Zeta[5])/24)) + CF^2*(329/768 - (345*Lq)/128 - (51*Lq^2)/64 - 
          (3*Lq^3)/8 - Pi^4/240 + (37*Zeta[3])/48 + (3*Lq*Zeta[3])/2 - 
          (5*Zeta[5])/6))))/Pi^2 + (Nc*tr[rho[1], m[2], rho[2], m[2]]*
     (aop*CF*(19/24 - Zeta[3]/2) + 
      aop^2*(CF*(nf*TF*(-181/432 - (19*Lq)/72 + Zeta[3]/36 + 
            (Lq*Zeta[3])/6) + CA*(2537/1728 + (209*Lq)/288 - 
            (209*Zeta[3])/144 - (11*Lq*Zeta[3])/24 + (5*Zeta[5])/24)) + 
        CF^2*(337/192 + (19*Lq)/8 - (23*Zeta[3])/8 - (3*Lq*Zeta[3])/2 + 
          (15*Zeta[5])/4))))/Pi^2, CO6["V", "L"] -> 
  (aop^2*CF*(1/3 + (3*Lq)/4)*Nc*TF*tr[m[2]]*(tr[rho[1], rho[2], m[2]] + 
      tr[rho[2], rho[1], m[2]]))/Pi^2 + 
   (aop^2*CF*(-2/3 - (3*Lq)/2)*Nc*TF*tr[m[2]]*tr[rho[1], m[1], rho[2], m[1]])/
    Pi^2 + (Nc*(tr[rho[1], rho[2], m[4]] + tr[rho[2], rho[1], m[4]])*
     (-1/4 - Lq/4 + aop*CF*(-25/16 - Lq - (3*Lq^2)/8 + (3*Zeta[3])/4) + 
      aop^2*(CF*(nf*TF*(605/576 + (85*Lq)/96 + (13*Lq^2)/48 + Lq^3/24 - 
            (5*Zeta[3])/24 - (Lq*Zeta[3])/4) + 
          CA*(-9469/2304 - (1265*Lq)/384 - (185*Lq^2)/192 - (11*Lq^3)/96 + 
            Pi^4/480 + (157*Zeta[3])/96 + (17*Lq*Zeta[3])/16 + 
            (5*Zeta[5])/16)) + CF^2*(-2179/768 - (481*Lq)/128 - 
          (99*Lq^2)/64 - (3*Lq^3)/8 - Pi^4/240 + (137*Zeta[3])/32 + 
          (3*Lq*Zeta[3])/2 - (25*Zeta[5])/8))))/Pi^2 + 
   (Nc*tr[rho[1], m[2], rho[2], m[2]]*(1/2 + aop*CF*(19/8 + (3*Lq)/2) + 
      aop^2*(CF*(CA*(787/96 + (403*Lq)/96 + (11*Lq^2)/16 - (23*Zeta[3])/16) + 
          nf*TF*(-53/24 - (29*Lq)/24 - Lq^2/4 + Zeta[3]/4)) + 
        CF^2*(323/32 + (117*Lq)/16 + (9*Lq^2)/4 - (29*Zeta[3])/16 - 
          (5*Zeta[5])/2))))/Pi^2 + 
   (Nc*(tr[rho[1], m[1], rho[2], m[3]] + tr[rho[2], m[1], rho[1], m[3]])*
     (Lq/4 + aop*CF*(3/8 + Lq/4 + (3*Lq^2)/8 - (3*Zeta[3])/4) + 
      aop^2*(CF*(nf*TF*(31/576 - (9*Lq)/32 - (7*Lq^2)/48 - Lq^3/24 + 
            Zeta[3]/12 + (Lq*Zeta[3])/4) + CA*(25/2304 + (153*Lq)/128 + 
            (119*Lq^2)/192 + (11*Lq^3)/96 - Pi^4/480 - (11*Zeta[3])/12 - 
            (17*Lq*Zeta[3])/16 - (5*Zeta[5])/16)) + 
        CF^2*(-1697/768 + (13*Lq)/128 + (27*Lq^2)/64 + (3*Lq^3)/8 + 
          Pi^4/240 - (27*Zeta[3])/8 - (3*Lq*Zeta[3])/2 + (35*Zeta[5])/8))))/
    Pi^2, CO6["S"] -> (aop^2*CF*Nc*TF*tr[m[2]]*tr[rho[1], m[1], rho[2], m[1]]*
     (-1/3 + (3*Lq)/2 - (3*Zeta[3])/2))/Pi^2 + 
   (aop^2*CF*Nc*TF*tr[m[2]]*(tr[rho[1], rho[2], m[2]] + 
      tr[rho[2], rho[1], m[2]])*(-43/48 + (3*Lq)/8 - (3*Zeta[3])/4))/Pi^2 + 
   (aop^2*CF*Nc*TF*tr[m[4]]*tr[rho[1], rho[2]]*(-15/32 + (3*Lq)/8 - 
      (3*Lq^2)/32 + (3*Zeta[3])/8))/Pi^2 + 
   (Nc*tr[rho[1], m[2], rho[2], m[2]]*
     (1/4 + aop*CF*(1/2 + (9*Lq)/8 + (3*Zeta[3])/4) + 
      aop^2*(CF*(nf*TF*(-463/576 - (23*Lq)/48 - (3*Lq^2)/16 + Zeta[3]/3 - 
            (Lq*Zeta[3])/4) + CA*(7223/2304 + (379*Lq)/192 + (33*Lq^2)/64 - 
            (41*Zeta[3])/48 + (11*Lq*Zeta[3])/16 + (15*Zeta[5])/32)) + 
        CF^2*(683/256 + (153*Lq)/64 + (81*Lq^2)/32 + (19*Zeta[3])/4 + 
          (27*Lq*Zeta[3])/8 - (55*Zeta[5])/16))))/Pi^2 + 
   (Nc*(tr[rho[1], m[1], rho[2], m[3]] + tr[rho[2], m[1], rho[1], m[3]])*
     (-1/4*Lq + aop*CF*(-3/4 - (9*Lq)/8 - (3*Lq^2)/4 + (3*Zeta[3])/4) + 
      aop^2*(CF*(nf*TF*(245/576 + (67*Lq)/64 + (13*Lq^2)/24 + (5*Lq^3)/48 + 
            Zeta[3]/6 - (Lq*Zeta[3])/4) + CA*(-4357/2304 - (1019*Lq)/256 - 
            (185*Lq^2)/96 - (55*Lq^3)/192 + Pi^4/480 + (31*Zeta[3])/96 + 
            (25*Lq*Zeta[3])/32 + (25*Zeta[5])/32)) + 
        CF^2*(-1483/768 - (1307*Lq)/256 - (111*Lq^2)/32 - (39*Lq^3)/32 - 
          Pi^4/240 + 6*Zeta[3] + (69*Lq*Zeta[3])/16 - (25*Zeta[5])/16))))/
    Pi^2 + (Nc*(tr[rho[1], rho[2], m[4]] + tr[rho[2], rho[1], m[4]])*
     (1/16 - Lq/8 + aop*CF*(-9/32 - (3*Lq)/16 - (3*Lq^2)/8 + (3*Zeta[3])/8) + 
      aop^2*(CF*(nf*TF*(205/2304 + (115*Lq)/384 + (37*Lq^2)/192 + 
            (5*Lq^3)/96 + (5*Zeta[3])/24 - (Lq*Zeta[3])/8) + 
          CA*(-3977/9216 - (1775*Lq)/1536 - (575*Lq^2)/768 - (55*Lq^3)/384 + 
            Pi^4/960 + (107*Zeta[3])/384 + (43*Lq*Zeta[3])/64 + 
            (15*Zeta[5])/32)) + CF^2*(-353/3072 - (923*Lq)/512 - 
          (105*Lq^2)/128 - (39*Lq^3)/64 - Pi^4/480 + (9*Zeta[3])/32 + 
          (51*Lq*Zeta[3])/32 - (5*Zeta[5])/16))))/Pi^2 + 
   (aop^2*CF*Nc*TF*(tr[rho[1], m[3]]*tr[rho[2], m[1]] + 
      tr[rho[1], m[1]]*tr[rho[2], m[3]])*(3/2 - (9*Lq)/8 + 2*Zeta[3] + 
      (9*Lq*Zeta[3])/4 - 5*Zeta[5]))/Pi^2, 
 CO6["A", "T"] -> (aop^2*CF*Nc*TF*tr[m[2]]*tr[rho[1], m[1], rho[2], m[1]]*
     (2/3 - (3*Lq)/2 - Zeta[3]))/Pi^2 + 
   (aop^2*CF*Nc*TF*tr[m[2]]*(tr[rho[1], rho[2], m[2]] + 
      tr[rho[2], rho[1], m[2]])*(25/24 - Zeta[3]/2))/Pi^2 + 
   (aop^2*CF*Nc*TF*(tr[rho[2]]*tr[rho[1], m[4]] + 
      tr[rho[1]]*tr[rho[2], m[4]])*(3/8 - (7*Lq)/48 - (3*Lq^2)/8 - 
      (3*Zeta[3])/4 - (Lq*Zeta[3])/2))/Pi^2 + 
   (aop^2*CF*Nc*TF*tr[m[4]]*tr[rho[1], rho[2]]*(-5/6 + (5*Lq)/12 - Lq^2/16 + 
      Zeta[3]/2 - (Lq*Zeta[3])/2))/Pi^2 + 
   (Nc*(tr[rho[1], rho[2], m[4]] + tr[rho[2], rho[1], m[4]])*
     (-1/8 + aop*CF*(-3/16 - (3*Lq)/16) + 
      aop^2*(CF*(nf*TF*(23/288 + (5*Lq)/48 - Zeta[3]/24) + 
          CA*(-227/576 - (29*Lq)/96 + (61*Zeta[3])/48 - (5*Zeta[5])/4)) + 
        CF^2*(-95/768 - (75*Lq)/128 - (9*Lq^2)/32 + (25*Zeta[3])/24 - 
          (5*Zeta[5])/3))))/Pi^2 + 
   (Nc*(tr[rho[1], m[1], rho[2], m[3]] + tr[rho[2], m[1], rho[1], m[3]])*
     (Lq/4 + aop*CF*(7/8 + Lq/2 + (3*Lq^2)/8 - (3*Zeta[3])/4) + 
      aop^2*(CF*(nf*TF*(-337/576 - (157*Lq)/288 - (11*Lq^2)/48 - Lq^3/24 + 
            (5*Zeta[3])/12 + (Lq*Zeta[3])/4) + 
          CA*(6761/2304 + (2237*Lq)/1152 + (163*Lq^2)/192 + (11*Lq^3)/96 - 
            Pi^4/480 - (37*Zeta[3])/16 - (17*Lq*Zeta[3])/16 - 
            (5*Zeta[5])/24)) + CF^2*(-329/768 + (345*Lq)/128 + (51*Lq^2)/64 + 
          (3*Lq^3)/8 + Pi^4/240 - (37*Zeta[3])/48 - (3*Lq*Zeta[3])/2 + 
          (5*Zeta[5])/6))))/Pi^2 + (aop^2*CF*Nc*TF*tr[rho[1], m[2]]*
     tr[rho[2], m[2]]*((-5*Zeta[3])/3 + (20*Zeta[5])/3))/Pi^2 + 
   (Nc*tr[rho[1], m[2], rho[2], m[2]]*(aop*CF*(19/24 - Zeta[3]/2) + 
      aop^2*(CF*(nf*TF*(-181/432 - (19*Lq)/72 + Zeta[3]/36 + 
            (Lq*Zeta[3])/6) + CA*(2537/1728 + (209*Lq)/288 - 
            (209*Zeta[3])/144 - (11*Lq*Zeta[3])/24 + (5*Zeta[5])/24)) + 
        CF^2*(337/192 + (19*Lq)/8 - (23*Zeta[3])/8 - (3*Lq*Zeta[3])/2 + 
          (15*Zeta[5])/4))))/Pi^2, CO6["A", "L"] -> 
  (aop^2*CF*(3/4 + (9*Lq)/4 + (3*Lq^2)/4)*Nc*TF*
     (tr[rho[2]]*tr[rho[1], m[4]] + tr[rho[1]]*tr[rho[2], m[4]]))/Pi^2 + 
   (aop^2*CF*(1/3 + (3*Lq)/4)*Nc*TF*tr[m[2]]*(tr[rho[1], rho[2], m[2]] + 
      tr[rho[2], rho[1], m[2]]))/Pi^2 + 
   (aop^2*CF*(2/3 + (3*Lq)/2)*Nc*TF*tr[m[2]]*tr[rho[1], m[1], rho[2], m[1]])/
    Pi^2 + (Nc*(tr[rho[1], m[1], rho[2], m[3]] + tr[rho[2], m[1], rho[1], 
       m[3]])*(-1/4*Lq + aop*CF*(-3/8 - Lq/4 - (3*Lq^2)/8 + (3*Zeta[3])/4) + 
      aop^2*(CF*(nf*TF*(-31/576 + (9*Lq)/32 + (7*Lq^2)/48 + Lq^3/24 - 
            Zeta[3]/12 - (Lq*Zeta[3])/4) + CA*(-25/2304 - (153*Lq)/128 - 
            (119*Lq^2)/192 - (11*Lq^3)/96 + Pi^4/480 + (11*Zeta[3])/12 + 
            (17*Lq*Zeta[3])/16 + (5*Zeta[5])/16)) + 
        CF^2*(1697/768 - (13*Lq)/128 - (27*Lq^2)/64 - (3*Lq^3)/8 - Pi^4/240 + 
          (27*Zeta[3])/8 + (3*Lq*Zeta[3])/2 - (35*Zeta[5])/8))))/Pi^2 + 
   (Nc*(tr[rho[1], rho[2], m[4]] + tr[rho[2], rho[1], m[4]])*
     (-1/4 - Lq/4 + aop*CF*(-25/16 - Lq - (3*Lq^2)/8 + (3*Zeta[3])/4) + 
      aop^2*(CF*(nf*TF*(605/576 + (85*Lq)/96 + (13*Lq^2)/48 + Lq^3/24 - 
            (5*Zeta[3])/24 - (Lq*Zeta[3])/4) + 
          CA*(-9469/2304 - (1265*Lq)/384 - (185*Lq^2)/192 - (11*Lq^3)/96 + 
            Pi^4/480 + (157*Zeta[3])/96 + (17*Lq*Zeta[3])/16 + 
            (5*Zeta[5])/16)) + CF^2*(-2179/768 - (481*Lq)/128 - 
          (99*Lq^2)/64 - (3*Lq^3)/8 - Pi^4/240 + (137*Zeta[3])/32 + 
          (3*Lq*Zeta[3])/2 - (25*Zeta[5])/8))))/Pi^2 + 
   (Nc*tr[rho[1], m[2], rho[2], m[2]]*(1/2 + aop*CF*(19/8 + (3*Lq)/2) + 
      aop^2*(CF*(CA*(787/96 + (403*Lq)/96 + (11*Lq^2)/16 - (23*Zeta[3])/16) + 
          nf*TF*(-53/24 - (29*Lq)/24 - Lq^2/4 + Zeta[3]/4)) + 
        CF^2*(323/32 + (117*Lq)/16 + (9*Lq^2)/4 - (29*Zeta[3])/16 - 
          (5*Zeta[5])/2))))/Pi^2 + (aop^2*CF*Nc*TF*tr[rho[1], m[2]]*
     tr[rho[2], m[2]]*(-4*Zeta[3] - 5*Zeta[5]))/Pi^2, 
 CO6["P"] -> (aop^2*CF*Nc*TF*tr[m[2]]*(tr[rho[1], rho[2], m[2]] + 
      tr[rho[2], rho[1], m[2]])*(-43/48 + (3*Lq)/8 - (3*Zeta[3])/4))/Pi^2 + 
   (aop^2*CF*Nc*TF*tr[m[4]]*tr[rho[1], rho[2]]*(-15/32 + (3*Lq)/8 - 
      (3*Lq^2)/32 + (3*Zeta[3])/8))/Pi^2 + 
   (aop^2*CF*Nc*TF*tr[m[2]]*tr[rho[1], m[1], rho[2], m[1]]*
     (1/3 - (3*Lq)/2 + (3*Zeta[3])/2))/Pi^2 + 
   (aop^2*CF*Nc*TF*(tr[rho[1], m[3]]*tr[rho[2], m[1]] + 
      tr[rho[1], m[1]]*tr[rho[2], m[3]])*(1 - (3*Lq)/8 - 3*Zeta[3] - 
      (9*Lq*Zeta[3])/4))/Pi^2 + (Nc*tr[rho[1], m[2], rho[2], m[2]]*
     (1/4 + aop*CF*(1/2 + (9*Lq)/8 + (3*Zeta[3])/4) + 
      aop^2*(CF*(nf*TF*(-463/576 - (23*Lq)/48 - (3*Lq^2)/16 + Zeta[3]/3 - 
            (Lq*Zeta[3])/4) + CA*(7223/2304 + (379*Lq)/192 + (33*Lq^2)/64 - 
            (41*Zeta[3])/48 + (11*Lq*Zeta[3])/16 + (15*Zeta[5])/32)) + 
        CF^2*(683/256 + (153*Lq)/64 + (81*Lq^2)/32 + (19*Zeta[3])/4 + 
          (27*Lq*Zeta[3])/8 - (55*Zeta[5])/16))))/Pi^2 + 
   (Nc*(tr[rho[1], rho[2], m[4]] + tr[rho[2], rho[1], m[4]])*
     (1/16 - Lq/8 + aop*CF*(-9/32 - (3*Lq)/16 - (3*Lq^2)/8 + (3*Zeta[3])/8) + 
      aop^2*(CF*(nf*TF*(205/2304 + (115*Lq)/384 + (37*Lq^2)/192 + 
            (5*Lq^3)/96 + (5*Zeta[3])/24 - (Lq*Zeta[3])/8) + 
          CA*(-3977/9216 - (1775*Lq)/1536 - (575*Lq^2)/768 - (55*Lq^3)/384 + 
            Pi^4/960 + (107*Zeta[3])/384 + (43*Lq*Zeta[3])/64 + 
            (15*Zeta[5])/32)) + CF^2*(-353/3072 - (923*Lq)/512 - 
          (105*Lq^2)/128 - (39*Lq^3)/64 - Pi^4/480 + (9*Zeta[3])/32 + 
          (51*Lq*Zeta[3])/32 - (5*Zeta[5])/16))))/Pi^2 + 
   (Nc*(tr[rho[1], m[1], rho[2], m[3]] + tr[rho[2], m[1], rho[1], m[3]])*
     (Lq/4 + aop*CF*(3/4 + (9*Lq)/8 + (3*Lq^2)/4 - (3*Zeta[3])/4) + 
      aop^2*(CF*(nf*TF*(-245/576 - (67*Lq)/64 - (13*Lq^2)/24 - (5*Lq^3)/48 - 
            Zeta[3]/6 + (Lq*Zeta[3])/4) + CA*(4357/2304 + (1019*Lq)/256 + 
            (185*Lq^2)/96 + (55*Lq^3)/192 - Pi^4/480 - (31*Zeta[3])/96 - 
            (25*Lq*Zeta[3])/32 - (25*Zeta[5])/32)) + 
        CF^2*(1483/768 + (1307*Lq)/256 + (111*Lq^2)/32 + (39*Lq^3)/32 + 
          Pi^4/240 - 6*Zeta[3] - (69*Lq*Zeta[3])/16 + (25*Zeta[5])/16))))/
    Pi^2}

